Spatial Reconstructed Local Attention Res2Net with F0 Subband for Fake Speech Detection

The rhythm of bonafide speech is often difficult to replicate, which causes that the fundamental frequency (F0) of synthetic speech is significantly different from that of real speech. It is expected that the F0 feature contains the discriminative information for the fake speech detection (FSD) task. In this paper, we propose a novel F0 subband for FSD. In addition, to effectively model the F0 subband so as to improve the performance of FSD, the spatial reconstructed local attention Res2Net (SR-LA Res2Net) is proposed. Specifically, Res2Net is used as a backbone network to obtain multiscale information, and enhanced with a spatial reconstruction mechanism to avoid losing important information when the channel group is constantly superimposed. In addition, local attention is designed to make the model focus on the local information of the F0 subband. Experimental results on the ASVspoof 2019 LA dataset show that our proposed method obtains an equal error rate (EER) of 0.47% and a minimum tandem detection cost function (min t-DCF) of 0.0159, achieving the state-of-the-art performance among all of the single systems.

==> SR_LA_Res2Net_F0/data_feeder.py <==
import numpy as np
#import librosa
import torch
from torch.utils.data import Dataset
from tqdm import tqdm
#import scipy.io as scio
#from sklearn.preprocessing import scale
import feature_extract
import os

def load_label(label_file):
    labels = {}
    wav_lists = []
    #folder_list={}
    encode = {'deepfake': 0, 'bonafide': 1}
    with open(label_file, 'r', encoding="utf-8") as f:
        lines = f.readlines()
        for line in lines:
            line = line.strip().split()
            if len(line) > 1:
                wav_id = line[2]
                wav_lists.append(wav_id)
                #wav_id = line[1].replace(".wav", "")
                tmp_label = encode[line[5]]
                labels[wav_id] = tmp_label
                #folder_list[wav_id]=line[0]
    return labels, wav_lists#, folder_list


class ASVDataSet(Dataset):

    def __init__(self, data, label, wav_ids=None, transform=True, mode="train", lengths=None, feature_type="fft"):
        super(ASVDataSet, self).__init__()
        self.data = data
        self.label = label
        self.wav_ids = wav_ids
        self.transform = transform
        self.lengths = lengths
        self.mode = mode
        self.feature_type=feature_type

    def __len__(self):
        return len(self.data)

    def __getitem__(self, idx):
        each_data, each_label = self.data[idx], self.label[idx]
        each_data=feature_extract.extract(each_data,self.feature_type)
        if self.transform:
            #each_data, each_label = torch.from_numpy(each_data).float(), torch.LongTensor([each_label])
            #each_data = torch.from_numpy(each_data).float()
            each_data=torch.Tensor(each_data)
        return each_data, each_label


# this will load data by wav
def load_data(dataset, label_file, mode="train", feature_type="fft"):
    if mode!="eval":
        data, label=load_train_data(dataset, label_file, feature_type="fft")
        return data,label
    else:
        #data, folder=load_eval_data(dataset, label_file, feature_type="fft")
        data, folder_list, flag = load_eval_data(dataset, label_file, feature_type="fft")
        folder = "G:\Dataset\ASVspoof2019data\ASVspoof2019_LA_eval/"
        return data, folder_list, flag, folder


def load_train_data(dataset, label_file, feature_type="fft"):
    #labels, wav_lists, folder_list = load_label(label_file)
    labels, wav_lists = load_label(label_file)
    final_data = []
    final_label = []

    for wav_id in tqdm(wav_lists, desc="load {} data".format(dataset)):
        #wav_id = wav_name.replace(".wav", "")
        label = labels[wav_id]
        #folder = folder_list[wav_id]
        
        if "_T_" in wav_id.upper():
            wav_path = "G:/SVDD/SVDD_dataset/train_set/{}.flac".format(wav_id)
        if "_D_" in wav_id.upper():
            wav_path = "G:/SVDD/SVDD_dataset/dev_set/{}.flac".format(wav_id)
        
        #wav_path = "../data/ASVspoof2015/wav/{}/{}.wav".format(folder, wav_id)
        #feature=feature_extract.extract(wav_path, feature_type)
        if os.path.exists(wav_path):
            final_data.append(wav_path)
        
            #for j in range(feature.shape[1]/400):
            final_label.append(label)
        else:
            print("can not open {}".format(wav_path))
        
        #final_wav_ids.append(wav_id)
    
    #final_data=np.concatenate(final_data,axis=1)

    #final_data = np.reshape(np.array(final_data),(-1,1,864,400))
    return final_data, final_label

def load_eval_data(dataset, scp_file, feature_type="fft"):
    wav_lists = []
    folder_list={}
    flag = {}
    with open(scp_file, 'r', encoding="utf-8") as f:
        lines = f.readlines()
        for line in lines:
            line = line.strip().split()
            if len(line) > 1:
                wav_id = line[1]
                wav_lists.append(wav_id)
                folder_list[wav_id]=line[-1]
                if line[-2] == '-':
                    flag[wav_id] = 'A00'
                else:
                    flag[wav_id] = line[-2]
    return wav_lists, folder_list, flag

def main():
    labels, wav_lists=load_label("ASVspoof2019.LA.cm.train.trl.txt")
    wav_list=wav_lists[4000:4005]
    for wav_id in wav_list:
        print(wav_id)
        print(labels[wav_id])

if __name__ == '__main__':
    main()


==> SR_LA_Res2Net_F0/eval.py <==
import numpy as np
import sys


def obtain_asv_error_rates(tar_asv, non_asv, spoof_asv, asv_threshold):
    # False alarm and miss rates for ASV
    Pfa_asv = sum(non_asv >= asv_threshold) / non_asv.size
    Pmiss_asv = sum(tar_asv < asv_threshold) / tar_asv.size

    # Rate of rejecting spoofs in ASV
    if spoof_asv.size == 0:
        Pmiss_spoof_asv = None
    else:
        Pmiss_spoof_asv = np.sum(spoof_asv < asv_threshold) / spoof_asv.size

    return Pfa_asv, Pmiss_asv, Pmiss_spoof_asv


# def string_to_float(str):
#     return float(str)
#

def compute_det_curve(target_scores, nontarget_scores):
    n_scores = target_scores.size + nontarget_scores.size
    all_scores = np.concatenate((target_scores, nontarget_scores))
    labels = np.concatenate((np.ones(target_scores.size), np.zeros(nontarget_scores.size)))

    # Sort labels based on scores
    indices = np.argsort(all_scores, kind='mergesort')
    labels = labels[indices]

    # Compute false rejection and false acceptance rates
    tar_trial_sums = np.cumsum(labels)
    nontarget_trial_sums = nontarget_scores.size - (np.arange(1, n_scores + 1) - tar_trial_sums)

    frr = np.concatenate((np.atleast_1d(0), tar_trial_sums / target_scores.size))  # false rejection rates
    far = np.concatenate((np.atleast_1d(1), nontarget_trial_sums / nontarget_scores.size))  # false acceptance rates
    thresholds = np.concatenate(
        (np.atleast_1d(all_scores[indices[0]] - 0.001), all_scores[indices]))  # Thresholds are the sorted scores

    return frr, far, thresholds


def compute_eer(target_scores, nontarget_scores):
    """ Returns equal error rate (EER) and the corresponding threshold. """
    frr, far, thresholds = compute_det_curve(target_scores, nontarget_scores)
    abs_diffs = np.abs(frr - far)
    min_index = np.argmin(abs_diffs)
    eer = np.mean((frr[min_index], far[min_index]))
    return eer, thresholds[min_index]


def compute_tDCF(bonafide_score_cm, spoof_score_cm, Pfa_asv, Pmiss_asv, Pmiss_spoof_asv, cost_model, print_cost):
    """
    Compute Tandem Detection Cost Function (t-DCF) [1] for a fixed ASV system.
    In brief, t-DCF returns a detection cost of a cascaded system of this form,
      Speech waveform -> [CM] -> [ASV] -> decision
    where CM stands for countermeasure and ASV for automatic speaker
    verification. The CM is therefore used as a 'gate' to decided whether or
    not the input speech sample should be passed onwards to the ASV system.
    Generally, both CM and ASV can do detection errors. Not all those errors
    are necessarily equally cost, and not all types of users are necessarily
    equally likely. The tandem t-DCF gives a principled with to compare
    different spoofing countermeasures under a detection cost function
    framework that takes that information into account.
    INPUTS:
      bonafide_score_cm   A vector of POSITIVE CPASS (bona fide or human)
                          detection scores obtained by executing a spoofing
                          countermeasure (CM) on some positive evaluation trials.
                          trial represents a bona fide case.
      spoof_score_cm      A vector of NEGATIVE CPASS (spoofing attack)
                          detection scores obtained by executing a spoofing
                          CM on some negative evaluation trials.
      Pfa_asv             False alarm (false acceptance) rate of the ASV
                          system that is evaluated in tandem with the CM.
                          Assumed to be in fractions, not percentages.
      Pmiss_asv           Miss (false rejection) rate of the ASV system that
                          is evaluated in tandem with the spoofing CM.
                          Assumed to be in fractions, not percentages.
      Pmiss_spoof_asv     Miss rate of spoof samples of the ASV system that
                          is evaluated in tandem with the spoofing CM. That
                          is, the fraction of spoof samples that were
                          rejected by the ASV system.
      cost_model          A struct that contains the parameters of t-DCF,
                          with the following fields.
                          Ptar        Prior probability of target speaker.
                          Pnon        Prior probability of nontarget speaker (zero-effort impostor)
                          Psoof       Prior probability of spoofing attack.
                          Cmiss_asv   Cost of ASV falsely rejecting target.
                          Cfa_asv     Cost of ASV falsely accepting nontarget.
                          Cmiss_cm    Cost of CM falsely rejecting target.
                          Cfa_cm      Cost of CM falsely accepting spoof.
      print_cost          Print a summary of the cost parameters and the
                          implied t-DCF cost function?
    OUTPUTS:
      tDCF_norm           Normalized t-DCF curve across the different CM
                          system operating points; see [2] for more details.
                          Normalized t-DCF > 1 indicates a useless
                          countermeasure (as the tandem system would do
                          better without it). min(tDCF_norm) will be the
                          minimum t-DCF used in ASVspoof 2019 [2].
      CM_thresholds       Vector of same size as tDCF_norm corresponding to
                          the CM threshold (operating point).
    NOTE:
    o     In relative terms, higher detection scores values are assumed to
          indicate stronger support for the bona fide hypothesis.
    o     You should provide real-valued soft scores, NOT hard decisions. The
          recommendation is that the scores are log-likelihood ratios (LLRs)
          from a bonafide-vs-spoof hypothesis based on some statistical model.
          This, however, is NOT required. The scores can have arbitrary range
          and scaling.
    o     Pfa_asv, Pmiss_asv, Pmiss_spoof_asv are in fractions, not percentages.
    References:
      [1] T. Kinnunen, K.-A. Lee, H. Delgado, N. Evans, M. Todisco,
          M. Sahidullah, J. Yamagishi, D.A. Reynolds: "t-DCF: a Detection
          Cost Function for the Tandem Assessment of Spoofing Countermeasures
          and Automatic Speaker Verification", Proc. Odyssey 2018: the
          Speaker and Language Recognition Workshop, pp. 312--319, Les Sables d'Olonne,
          France, June 2018 (https://www.isca-speech.org/archive/Odyssey_2018/pdfs/68.pdf)
      [2] ASVspoof 2019 challenge evaluation plan
          TODO: <add link>
    """

    # Sanity check of cost parameters
    if cost_model['Cfa_asv'] < 0 or cost_model['Cmiss_asv'] < 0 or \
            cost_model['Cfa_cm'] < 0 or cost_model['Cmiss_cm'] < 0:
        print('WARNING: Usually the cost values should be positive!')

    if cost_model['Ptar'] < 0 or cost_model['Pnon'] < 0 or cost_model['Pspoof'] < 0 or \
            np.abs(cost_model['Ptar'] + cost_model['Pnon'] + cost_model['Pspoof'] - 1) > 1e-10:
        sys.exit('ERROR: Your prior probabilities should be positive and sum up to one.')

    # Unless we evaluate worst-case model, we need to have some spoof tests against asv
    if Pmiss_spoof_asv is None:
        sys.exit('ERROR: you should provide miss rate of spoof tests against your ASV system.')

    # Sanity check of scores
    combined_scores = np.concatenate((bonafide_score_cm, spoof_score_cm))
    if np.isnan(combined_scores).any() or np.isinf(combined_scores).any():
        sys.exit('ERROR: Your scores contain nan or inf.')

    # Sanity check that inputs are scores and not decisions
    n_uniq = np.unique(combined_scores).size
    if n_uniq < 3:
        sys.exit('ERROR: You should provide soft CM scores - not binary decisions')

    # Obtain miss and false alarm rates of CM
    Pmiss_cm, Pfa_cm, CM_thresholds = compute_det_curve(bonafide_score_cm, spoof_score_cm)

    # Constants - see ASVspoof 2019 evaluation plan
    C1 = cost_model['Ptar'] * (cost_model['Cmiss_cm'] - cost_model['Cmiss_asv'] * Pmiss_asv) - \
         cost_model['Pnon'] * cost_model['Cfa_asv'] * Pfa_asv
    C2 = cost_model['Cfa_cm'] * cost_model['Pspoof'] * (1 - Pmiss_spoof_asv)

    # Sanity check of the weights
    if C1 < 0 or C2 < 0:
        sys.exit(
            'You should never see this error but I cannot evalute tDCF with negative weights - please check whether your ASV error rates are correctly computed?')

    # Obtain t-DCF curve for all thresholds
    tDCF = C1 * Pmiss_cm + C2 * Pfa_cm

    # Normalized t-DCF
    tDCF_norm = tDCF / np.minimum(C1, C2)

    # Everything should be fine if reaching here.
    if print_cost:

        print(
            't-DCF evaluation from [Nbona={}, Nspoof={}] trials\n'.format(bonafide_score_cm.size, spoof_score_cm.size))
        print('t-DCF MODEL')
        print('   Ptar         = {:8.5f} (Prior probability of target user)'.format(cost_model['Ptar']))
        print('   Pnon         = {:8.5f} (Prior probability of nontarget user)'.format(cost_model['Pnon']))
        print('   Pspoof       = {:8.5f} (Prior probability of spoofing attack)'.format(cost_model['Pspoof']))
        print('   Cfa_asv      = {:8.5f} (Cost of ASV falsely accepting a nontarget)'.format(cost_model['Cfa_asv']))
        print(
            '   Cmiss_asv    = {:8.5f} (Cost of ASV falsely rejecting target speaker)'.format(cost_model['Cmiss_asv']))
        print(
            '   Cfa_cm       = {:8.5f} (Cost of CM falsely passing a spoof to ASV system)'.format(cost_model['Cfa_cm']))
        print('   Cmiss_cm     = {:8.5f} (Cost of CM falsely blocking target utterance which never reaches ASV)'.format(
            cost_model['Cmiss_cm']))
        print('\n   Implied normalized t-DCF function (depends on t-DCF parameters and ASV errors), s=CM threshold)')

        if C2 == np.minimum(C1, C2):
            print('   tDCF_norm(s) = {:8.5f} x Pmiss_cm(s) + Pfa_cm(s)\n'.format(C1 / C2))
        else:
            print('   tDCF_norm(s) = Pmiss_cm(s) + {:8.5f} x Pfa_cm(s)\n'.format(C2 / C1))

    return tDCF_norm, CM_thresholds


def eerandtdcf(score_file, label_file, asv_label):
    # Fix tandem detection cost function (t-DCF) parameters
    Pspoof = 0.05
    cost_model = {
        'Pspoof': Pspoof,  # Prior probability of a spoofing attack
        'Ptar': (1 - Pspoof) * 0.99,  # Prior probability of target speaker
        'Pnon': (1 - Pspoof) * 0.01,  # Prior probability of nontarget speaker
        'Cmiss_asv': 1,  # Cost of ASV system falsely rejecting target speaker
        'Cfa_asv': 10,  # Cost of ASV system falsely accepting nontarget speaker
        'Cmiss_cm': 1,  # Cost of CM system falsely rejecting target speaker
        'Cfa_cm': 10,  # Cost of CM system falsely accepting spoof
    }
    asv_data = np.genfromtxt(asv_label, dtype=str)
    asv_sources = asv_data[:, 0]
    asv_keys = asv_data[:, 1]
    asv_scores = asv_data[:, 2].astype(np.float64)

    tar_asv = asv_scores[asv_keys == 'target']
    non_asv = asv_scores[asv_keys == 'nontarget']
    spoof_asv = asv_scores[asv_keys == 'spoof']

    eer_asv, asv_threshold = compute_eer(tar_asv, non_asv)
    [Pfa_asv, Pmiss_asv, Pmiss_spoof_asv] = obtain_asv_error_rates(tar_asv, non_asv, spoof_asv, asv_threshold)

    target = []
    nontarget = []
    target_score = []
    nontarget_score = []
    wav_lists = []
    score = {}
    lable_list = {}
    wrong = 0
    with open(label_file, 'r', encoding="utf-8") as f:
        lines = f.readlines()
        for line in lines:
            line = line.strip().split()
            if len(line) > 1:
                wav_id = line[1]
                label = line[4]
                lable_list[wav_id] = label
                if label == "spoof":
                    nontarget.append(wav_id)
                else:
                    target.append(wav_id)

    with open(score_file, 'r', encoding="utf-8") as f:
        lines = f.readlines()
        for line in lines:
            line = line.strip().split()
            if len(line) > 1:
                wav_id = line[0]
                wav_lists.append(wav_id)
                score[wav_id] = line[3]
    for wav_id in target:
        # target_score.append((score[wav_id]))
        target_score.append(float(score[wav_id]))
    for wav_id in nontarget:
        # nontarget_score.append((score[wav_id]))
        nontarget_score.append(float(score[wav_id]))
    target_score = np.array(target_score)
    nontarget_score = np.array(nontarget_score)
    eer_cm, Threshhold = compute_eer(target_score, nontarget_score)
    '''
    print("EER={}, Threshhold={}".format(EER, Threshhold))
    for wav_id in wav_lists:
        if float(score[wav_id])>Threshhold and lable_list[wav_id]=="spoof":
            wrong+=1

    acc=(len(score)-wrong)/len(score)
    print("Acc={}".format(acc))
    '''
    tDCF_curve, CM_thresholds = compute_tDCF(target_score, nontarget_score, Pfa_asv, Pmiss_asv, Pmiss_spoof_asv,
                                             cost_model, True)

    # Minimum t-DCF
    min_tDCF_index = np.argmin(tDCF_curve)
    min_tDCF = tDCF_curve[min_tDCF_index]

    print('ASV SYSTEM')
    print('   EER            = {:8.5f} % (Equal error rate (target vs. nontarget discrimination)'.format(eer_asv * 100))
    print('   Pfa            = {:8.5f} % (False acceptance rate of nontargets)'.format(Pfa_asv * 100))
    print('   Pmiss          = {:8.5f} % (False rejection rate of targets)'.format(Pmiss_asv * 100))
    print('   1-Pmiss,spoof  = {:8.5f} % (Spoof false acceptance rate)'.format((1 - Pmiss_spoof_asv) * 100))

    print('\nCM SYSTEM')
    print('   EER            = {:8.5f} % (Equal error rate for countermeasure)'.format(eer_cm * 100))

    print('\nTANDEM')
    print('   min-tDCF       = {:8.5f}'.format(min_tDCF))


def main():
    # scoreFile = "G:/sub_band_low1/fusion/eval-abs-0-50dim.txt"
    scoreFile = "./models/eval.txt"
    labelFile = "/media/data/data_human/ASVspoof/ASVspoof2019data/ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.eval.trl.txt"
    asvlabel = "/media/data/data_human/ASVspoof/ASVspoof2019data/ASVspoof2019_LA_asv_scores/ASVspoof2019.LA.asv.eval.gi.trl.scores.txt"
    eerandtdcf(scoreFile, labelFile, asvlabel)


if __name__ == '__main__':
    main()


==> SR_LA_Res2Net_F0/feature_extract.py <==
import librosa
import numpy as np
from scipy import signal
#import matplotlib.pyplot as plt
# import pyworld as pw
import torch
import torch.nn.functional as F
import torch.nn as nn
sample_rate = 8000
win_length = 1728
hop_length = 130

def extract(wav_path, feature_type):
    if feature_type == "f0":
        return extract_F0_subband(wav_path)

def extract_F0_subband(wav_path):
    p_preemphasis = 0.97
    num_freq = 1728
    def preemphasis(x):
        return signal.lfilter([1, -p_preemphasis], [1], x)
    def _stft(y):
        return librosa.stft(y=y, n_fft=num_freq, hop_length=hop_length, win_length=win_length, window=signal.windows.blackman)
    y, _ = librosa.load(wav_path, sr=None)
    if(len(y)>80000):
        y=y[0:80000]
    #print(y.shape)
    D = _stft(preemphasis(y))
    #print(D.shape)
    S = np.log(abs(D)+np.exp(-80))
    total=S.shape[1]
    if total<600:
        for j in range(0,600//total):
            if j==0:
                S=np.hstack((S,np.fliplr(S)))
            else:
                S=np.hstack((S,S))
                if S.shape[1]>=600:
                    break
    feature=S[0:45,0:600]
    return np.reshape(np.array(feature), (-1, 45, 600))



==> SR_LA_Res2Net_F0/model.py <==
from __future__ import print_function
import os
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import math
from torch.autograd import Variable
from torch.nn import Parameter


class Local_Attention(nn.Module):
    def __init__(self, k_size=3):
        super(Local_Attention, self).__init__()
        self.avg_pool = nn.AdaptiveAvgPool2d(1)
        self.conv1 = nn.Conv1d(1, 1, kernel_size=3,
                               padding=(k_size - 1) // 2, bias=False)
        self.sigmoid = nn.Sigmoid()
    def forward(self, x):
        y = self.avg_pool(x)
        y = y.squeeze(-1)
        y = y.transpose(-1, -2)
        y = self.conv1(y)
        y = y.transpose(-1, -2)
        y = y.unsqueeze(-1)
        y = self.sigmoid(y)
        return x * y.expand_as(x)

class Spatial_Reconstruction(nn.Module):
    def __init__(self, ):
        super(Spatial_Reconstruction, self).__init__()
        self.conv1 = DEPTHWISECONV2d(dim=1)
        self.drop = nn.Dropout(p=0.5)
        self.sigmoid = nn.Sigmoid()

    def forward(self, x):
        y = x
        avg_out = torch.mean(x, dim=1, keepdim=True)
        x = self.conv1(avg_out)
        x=self.drop(x)
        return self.sigmoid(x) * y

class DEPTHWISECONV2d(nn.Module):
    def __init__(self, dim):
        super(DEPTHWISECONV2d, self).__init__()
        self.depth_conv = nn.Conv2d(dim, dim, kernel_size=7, stride=1, padding=6, groups=dim, dilation=2)
        # self.point_conv = nn.Conv2d(dim, dim, kernel_size=1, stride=1, padding=0, groups=1)

    def forward(self, input):
        out = self.depth_conv(input)
        # out = self.point_conv(out)
        return out


class SR_LA_block(nn.Module):
    expansion = 2
    def __init__(self,
                 inplanes,
                 planes,
                 stride=1,
                 downsample=None,
                 baseWidth=26,
                 scale=8,
                 stype='normal'):
        super(SR_LA_block, self).__init__()
        width = int(math.floor(planes * (baseWidth / 64.0)))
        self.conv1 = nn.Conv2d(inplanes,
                               width * scale,
                               kernel_size=1,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(width * scale)
        self.SR = Spatial_Reconstruction()
        if scale == 1:
            self.nums = 1
        else:
            self.nums = scale - 1
        if stype == 'stage':
            self.pool = nn.AvgPool2d(kernel_size=3, stride=stride, padding=1)
        convs = []
        bns = []
        for i in range(self.nums):

            convs.append(
                nn.Conv2d(width,
                          width,
                          kernel_size=3,
                          stride=stride,
                          padding=1,
                          bias=False))
            bns.append(nn.BatchNorm2d(width))
        self.convs = nn.ModuleList(convs)
        self.bns = nn.ModuleList(bns)

        self.conv3 = nn.Conv2d(width * scale,
                               planes * self.expansion,
                               kernel_size=1,
                               bias=False)
        self.bn3 = nn.BatchNorm2d(planes * self.expansion)
        self.LA = Local_Attention(planes)
        self.relu = nn.ReLU(inplace=True)
        self.downsample = downsample
        self.stype = stype
        self.scale = scale
        self.width = width

    def forward(self, x):
        residual = x
        # print('x: ', x.size())
        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)
        spx = torch.split(out, self.width, 1)
        for i in range(self.nums):
            if i == 0 or self.stype == 'stage':
                sp = spx[i]
            else:
                at = spx[i]
                at = self.SR(at)
                sp = sp + at
            sp = self.convs[i](sp)
            sp = self.relu(self.bns[i](sp))
            if i == 0:
                out = sp
            else:
                out = torch.cat((out, sp), 1)
        if self.scale != 1 and self.stype == 'normal':
            out = torch.cat((out, spx[self.nums]), 1)
        elif self.scale != 1 and self.stype == 'stage':
            out = torch.cat((out, self.pool(spx[self.nums])), 1)
        out = self.conv3(out)
        # print('conv3: ', out.size())
        out = self.bn3(out)
        out = self.LA(out)
        if self.downsample is not None:
            residual = self.downsample(x)
        out += residual
        out = self.relu(out)
        return out




class SR_LA_Res2Net(nn.Module):
    def __init__(self, block, layers, baseWidth=26, scale=8, m=0.35, num_classes=2, loss='softmax', **kwargs):
        self.inplanes = 16
        super(SR_LA_Res2Net, self).__init__()
        self.loss = loss
        self.baseWidth = baseWidth
        self.scale = scale
        self.conv1 = nn.Sequential(nn.Conv2d(1, 16, 3, 1, 1, bias=False),
                                   nn.BatchNorm2d(16), nn.ReLU(inplace=True),
                                   nn.Conv2d(16, 16, 3, 1, 1, bias=False),
                                   nn.BatchNorm2d(16), nn.ReLU(inplace=True),
                                   nn.Conv2d(16, 16, 3, 1, 1, bias=False))
        self.bn1 = nn.BatchNorm2d(16)
        self.relu = nn.ReLU()
        self.layer1 = self._make_layer(block, 16, layers[0])  # 64
        self.layer2 = self._make_layer(block, 32, layers[1], stride=2)  # 128
        self.layer3 = self._make_layer(block, 64, layers[2], stride=2)  # 256
        self.layer4 = self._make_layer(block, 128, layers[3], stride=2)  # 512
        self.avgpool = nn.AdaptiveAvgPool2d(1)
        self.classifier = AngleLinear(128 * block.expansion, num_classes)
        if self.loss == 'softmax':
            self.cls_layer = nn.Sequential(nn.Linear(128 * block.expansion, num_classes), nn.LogSoftmax(dim=-1))
            self.loss_F = nn.NLLLoss()
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(m.weight,
                                        mode='fan_out',
                                        nonlinearity='relu')
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
    def _make_layer(self, block, planes, blocks, stride=1):
        downsample = None
        if stride != 1 or self.inplanes != planes * block.expansion:
            downsample = nn.Sequential(
                nn.AvgPool2d(kernel_size=stride,
                             stride=stride,
                             ceil_mode=True,
                             count_include_pad=False),
                nn.Conv2d(self.inplanes,
                          planes * block.expansion,
                          kernel_size=1,
                          stride=1,
                          bias=False),
                nn.BatchNorm2d(planes * block.expansion),
            )

        layers = []
        layers.append(
            block(self.inplanes,
                  planes,
                  stride,
                  downsample=downsample,
                  stype='stage',
                  baseWidth=self.baseWidth,
                  scale=self.scale))
        self.inplanes = planes * block.expansion
        for i in range(1, blocks):
            layers.append(
                block(self.inplanes,
                      planes,
                      baseWidth=self.baseWidth,
                      scale=self.scale))

        return nn.Sequential(*layers)

    def forward(self, x):
        # x = x[:, None, ...]
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.layer1(x)
        # print('layer1: ', x.size())
        x = self.layer2(x)
        # print('layer2: ', x.size())
        x = self.layer3(x)
        # print('layer3: ', x.size())
        x = self.layer4(x)
        # print('layer4: ', x.size())
        # x = self.stats_pooling(x)
        x = self.avgpool(x)
        # print('avgpool:', x.size())
        # x = x.view(x.size(0), -1)
        x = torch.flatten(x, 1)
        x = self.classifier(x)

        return x



def myphi(x, m):
    x = x * m
    return 1 - x ** 2 / math.factorial(2) + x ** 4 / math.factorial(4) - x ** 6 / math.factorial(6) + \
           x ** 8 / math.factorial(8) - x ** 9 / math.factorial(9)


class AngleLinear(nn.Module):
    def __init__(self, in_features, out_features, m=4, phiflag=True):
        super(AngleLinear, self).__init__()
        self.in_features = in_features
        self.out_features = out_features
        self.weight = Parameter(torch.Tensor(in_features, out_features))
        self.weight.data.uniform_(-1, 1).renorm_(2, 1, 1e-5).mul_(1e5)
        self.phiflag = phiflag
        self.m = m
        self.mlambda = [
            lambda x: x ** 0,
            lambda x: x ** 1,
            lambda x: 2 * x ** 2 - 1,
            lambda x: 4 * x ** 3 - 3 * x,
            lambda x: 8 * x ** 4 - 8 * x ** 2 + 1,
            lambda x: 16 * x ** 5 - 20 * x ** 3 + 5 * x
        ]

    def forward(self, input):
        x = input  # size=(B,F)    F is feature len
        w = self.weight  # size=(F,Classnum) F=in_features Classnum=out_features

        ww = w.renorm(2, 1, 1e-5).mul(1e5)
        xlen = x.pow(2).sum(1).pow(0.5)  # size=B
        wlen = ww.pow(2).sum(0).pow(0.5)  # size=Classnum

        cos_theta = x.mm(ww)  # size=(B,Classnum)
        cos_theta = cos_theta / xlen.view(-1, 1) / wlen.view(1, -1)
        cos_theta = cos_theta.clamp(-1, 1)

        if self.phiflag:
            cos_m_theta = self.mlambda[self.m](cos_theta)
            theta = Variable(cos_theta.data.acos())
            k = (self.m * theta / 3.14159265).floor()
            n_one = k * 0.0 - 1
            phi_theta = (n_one ** k) * cos_m_theta - 2 * k
        else:
            theta = cos_theta.acos()
            phi_theta = myphi(theta, self.m)
            phi_theta = phi_theta.clamp(-1 * self.m, 1)

        cos_theta = cos_theta * xlen.view(-1, 1)
        phi_theta = phi_theta * xlen.view(-1, 1)
        output = (cos_theta, phi_theta)
        return output  # size=(B,Classnum,2)

    def extract(self, x):
        # x = x[:, None, ...]
        x = self.conv1(x)
        # print('conv1: ', x.size())
        x = self.bn1(x)
        x = self.relu(x)

        x = self.layer1(x)
        # print('layer1: ', x.size())
        x = self.layer2(x)
        # print('layer2: ', x.size())
        x = self.layer3(x)
        # print('layer3: ', x.size())
        x = self.layer4(x)
        # print('layer4: ', x.size())

        x = self.avgpool(x)
        x = torch.flatten(x, 1)
        # print('flatten: ', x.size())
        return x


==> SR_LA_Res2Net_F0/run.sh <==
#!/usr/bin/env bash

set -eu

python train.py --out_fold ./models/ --gpu "3"


==> SR_LA_Res2Net_F0/test.py <==
from __future__ import print_function
import os
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
from data_feeder import ASVDataSet, load_data
import feature_extract
from torch.autograd import Variable
from torch.nn import Parameter
from tqdm import tqdm
from model import SR_LA_Res2Net, SR_LA_block
import numpy as np
ids = [0]
from torch.utils.benchmark import Timer

train_protocol = "./ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.train.trl.txt"
dev_protocol = "./ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.dev.trl.txt"
eval_protocol = "./ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.eval_test.trl.txt"



def SR_LA_Res2Net(**kwargs):
    model = SR_LA_Res2Net(SR_LA_block, [2, 2,2, 2], baseWidth=26, scale=8, **kwargs)
    return model

def feval(model, out_fold, feature_type, device):
    model.eval()
    name=os.path.join(out_fold, "eval.txt")
    result=[]
    scp=[]
    out_features = []
    labels = []
    label= []
    correct = 0
    timer = Timer()
    with torch.no_grad():
        wav_list, folder_list, flag, folder=load_data("eval", eval_protocol, mode="eval", feature_type="F0_subband")

        for idx in tqdm(range(len(wav_list)), desc="evaluating"):
            wav_id=wav_list[idx]
            scp.append(wav_id)
            label1 = folder_list[wav_id]
            wav_path = "{}{}.wav".format(folder, wav_id)
            feature=feature_extract.extract(wav_path, feature_type)
            data=np.reshape(feature, (-1, 1, 45, 600))
            data=torch.Tensor(data).to(device)
            output=model(data)
            result =output[0]
            label = np.array(label)
            label=torch.Tensor(label).to(device)
            label=label.unsqueeze(1)
            pred = result.argmax(dim=-1, keepdim=True)  # get the index of the max log-probability
            correct += pred.eq(label.view_as(pred)).sum().item()
        print('\nAccuracy: {}/{} ({:.0f}%)\n'.format(
                correct, len(wav_list),
                100. * correct / len(wav_list)))

            
class ScheduledOptim(object):
    """ A simple wrapper class for learning rate scheduling """

    def __init__(self, optimizer, n_warmup_steps):
        self.optimizer = optimizer
        self.d_model = 64
        self.n_warmup_steps = n_warmup_steps
        self.n_current_steps = 0
        self.delta = 1

    def step(self):
        "Step by the inner optimizer"
        self.optimizer.step()

    def zero_grad(self):
        "Zero out the gradients by the inner optimizer"
        self.optimizer.zero_grad()

    def increase_delta(self):
        self.delta *= 2

    def update_learning_rate(self):
        "Learning rate scheduling per step"

        self.n_current_steps += self.delta
        new_lr = np.power(self.d_model, -0.5) * np.min([
            np.power(self.n_current_steps, -0.5),
            np.power(self.n_warmup_steps, -1.5) * self.n_current_steps])

        for param_group in self.optimizer.param_groups:
            param_group['lr'] = new_lr
        return new_lr

    def state_dict(self):
        ret = {
            'd_model': self.d_model,
            'n_warmup_steps': self.n_warmup_steps,
            'n_current_steps': self.n_current_steps,
            'delta': self.delta,
        }
        ret['optimizer'] = self.optimizer.state_dict()
        return ret

    def load_state_dict(self, state_dict):
        self.d_model = state_dict['d_model']
        self.n_warmup_steps = state_dict['n_warmup_steps']
        self.n_current_steps = state_dict['n_current_steps']
        self.delta = state_dict['delta']
        self.optimizer.load_state_dict(state_dict['optimizer'])

def main():
    # Training settings
    parser = argparse.ArgumentParser(description='SR_LA_F0_subband')
    parser.add_argument("-o", "--out_fold", type=str, help="output folder", required=True, default='./models/')
    parser.add_argument('--batch-size', type=int, default=64, metavar='N',
                        help='input batch size for training (default: 16)')
    parser.add_argument('--test-batch-size', type=int, default=64, metavar='N',
                        help='input batch size for dev (default: 16)')
    parser.add_argument('--epochs', type=int, default=32, metavar='N',
                        help='number of epochs to train (default: 9)')
    parser.add_argument('--lr', type=float, default=0.0001, metavar='LR',
                        help='learning rate (default: 0.0001)')
    parser.add_argument('--warmup', type=float, default=1000, metavar='M')
    #parser.add_argument('--keep_prob', type=float, default=1.0)
    parser.add_argument('--no-cuda', action='store_true', default=False,
                        help='disables CUDA training')
    parser.add_argument('--dry-run', action='store_true', default=False,
                        help='quickly check a single pass')
    parser.add_argument('--seed', type=int, default=1, metavar='S',
                        help='random seed (default: 1)')
    parser.add_argument('--log-interval', type=int, default=100, metavar='N',
                        help='how many batches to wait before logging training status')
    parser.add_argument('--save-model', action='store_true', default=True,
                        help='For Saving the current Model')
    parser.add_argument('--feature_type', default='F0_subband')
    parser.add_argument("--gpu", type=str, help="GPU index", default="0")


    args = parser.parse_args()
    
    os.environ["CUDA_VISIBLE_DEVICES"] = args.gpu
    use_cuda = not args.no_cuda and torch.cuda.is_available()

    torch.manual_seed(args.seed)

    device = torch.device("cuda" if use_cuda else "cpu")

    kwargs = {'batch_size': args.batch_size}
    if use_cuda:
        kwargs.update({'num_workers': 2,
                       'pin_memory': True,
                       'shuffle': True},
                     )

    model = SR_LA_Res2Net(num_classes=2).to(device)
    model.load_state_dict(torch.load(os.path.join(args.out_fold, "SR_LA_Res2Net.pt")))
    feval(model, args.out_fold, args.feature_type, device)

class A_softmax(nn.Module):
    def __init__(self, gamma=0):
        super(A_softmax, self).__init__()
        self.gamma   = gamma
        self.it = 0
        self.LambdaMin = 5.0
        self.LambdaMax = 1500.0
        self.lamb = 1500.0

    def forward(self, input, target):
        self.it += 1
        cos_theta,phi_theta = input
        target = target.view(-1,1) #size=(B,1)

        index = cos_theta.data * 0.0 #size=(B,Classnum)
        index.scatter_(1,target.data.view(-1,1),1)
        index = index.byte().bool()
        index = Variable(index)

        self.lamb = max(self.LambdaMin,self.LambdaMax/(1+0.1*self.it ))
        output = cos_theta * 1.0 #size=(B,Classnum)
        output[index] -= cos_theta[index]*(1.0+0)/(1+self.lamb)
        output[index] += phi_theta[index]*(1.0+0)/(1+self.lamb)

        logpt = F.log_softmax(output, dim=1)
        logpt = logpt.gather(1,target)
        logpt = logpt.view(-1)
        pt = Variable(logpt.data.exp())

        loss = -1 * (1-pt)**self.gamma * logpt
        loss = loss.mean()

        return loss

    if __name__ == '__main__':
        main()

==> SR_LA_Res2Net_F0/test.sh <==
#!/usr/bin/env bash

set -eu

python test.py --gpu "3" --out_fold ./models/


==> SR_LA_Res2Net_F0/train.py <==

from __future__ import print_function
import os
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
from torchvision import datasets, transforms
from torch.optim.lr_scheduler import StepLR
from data_feeder import ASVDataSet, load_data
from torch.utils.data import DataLoader
import numpy as np
import feature_extract
import math
from torch.autograd import Variable
from torch.utils.benchmark import Timer
from tqdm import tqdm
#os.environ["CUDA_VISIBLE_DEVICES"] = "1"
from model import SR_LA_Res2Net, SR_LA_block
ids = [0]
import time

train_protocol = "./ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.train.trl.txt"
dev_protocol = "./ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.dev.trl.txt"
eval_protocol = "./ASVspoof2019_LA_cm_protocols/ASVspoof2019.LA.cm.eval_test.trl.txt"


def SR_LA_Res2Net(**kwargs):
    model = SR_LA_Res2Net(SR_LA_block, [2, 2,2, 2], baseWidth=26, scale=8, **kwargs)
    return model



class A_softmax(nn.Module):
    def __init__(self, gamma=0):
        super(A_softmax, self).__init__()
        self.gamma = gamma
        self.it = 0
        self.LambdaMin = 5.0
        self.LambdaMax = 1500.0
        self.lamb = 1500.0

    def forward(self, input, target):
        self.it += 1
        cos_theta, phi_theta = input
        target = target.view(-1, 1)  # size=(B,1)

        index = cos_theta.data * 0.0  # size=(B,Classnum)
        index.scatter_(1, target.data.view(-1, 1), 1)
        index = index.byte().type(torch.bool)
        index = Variable(index)

        self.lamb = max(self.LambdaMin, self.LambdaMax / (1 + 0.1 * self.it))
        output = cos_theta * 1.0  # size=(B,Classnum)
        output[index] -= cos_theta[index] * (1.0 + 0) / (1 + self.lamb)
        output[index] += phi_theta[index] * (1.0 + 0) / (1 + self.lamb)

        logpt = F.log_softmax(output, dim=1)
        logpt = logpt.gather(1, target)
        logpt = logpt.view(-1)
        pt = Variable(logpt.data.exp())

        loss = -1 * (1 - pt) ** self.gamma * logpt
        loss = loss.mean()

        return loss

def train(args, model, device, train_loader, optimizer, epoch):
    model.train()
    correct=0
    for batch_idx, (data, target) in enumerate(train_loader):
        data, target = data.to(device), target.to(device)
        optimizer.zero_grad()
        output = model(data)
        result = output[0]
        pred = result.argmax(dim=1, keepdim=True)  # get the index of the max log-probability
        correct += pred.eq(target.view_as(pred)).sum().item()
        criterion=A_softmax()
        loss = criterion(output, target)
        loss.backward()
        optimizer.step()
        lr=optimizer.update_learning_rate()
        if batch_idx % args.log_interval == 0:
            print('Train Epoch: {} [{}/{} ({:.0f}%)]\tLoss: {:.8f}'.format(
                epoch, batch_idx * len(data), len(train_loader.dataset),
                100. * batch_idx / len(train_loader), loss.item()))
            if args.dry_run:
                break


def test(model, device, test_loader):
    model.eval()
    test_loss = 0
    correct = 0

    with torch.no_grad():
        for data, target in test_loader:
            data, target = data.to(device), target.to(device)
            output = model(data)
            criterion=A_softmax()
            loss = criterion(output, target)
            #test_loss += F.nll_loss(output, target, reduction='sum').item()  # sum up batch loss
            test_loss+=loss.item()
            #result=output
            result=output[0]
            pred = result.argmax(dim=1, keepdim=True)  # get the index of the max log-probability
            correct += pred.eq(target.view_as(pred)).sum().item()
    test_loss /= len(test_loader.dataset)

    print('\nTest set: Average loss: {:.8f}, Accuracy: {}/{} ({:.5f}%)\n'.format(
        test_loss, correct, len(test_loader.dataset),
        100. * correct / len(test_loader.dataset)))
    return test_loss

class ScheduledOptim(object):
    """ A simple wrapper class for learning rate scheduling """

    def __init__(self, optimizer, n_warmup_steps):
        self.optimizer = optimizer
        self.d_model = 64
        self.n_warmup_steps = n_warmup_steps
        self.n_current_steps = 0
        self.delta = 1

    def step(self):
        "Step by the inner optimizer"
        self.optimizer.step()

    def zero_grad(self):
        "Zero out the gradients by the inner optimizer"
        self.optimizer.zero_grad()

    def increase_delta(self):
        self.delta *= 2

    def update_learning_rate(self):
        "Learning rate scheduling per step"

        self.n_current_steps += self.delta
        new_lr = np.power(self.d_model, -0.5) * np.min([
            np.power(self.n_current_steps, -0.5),
            np.power(self.n_warmup_steps, -1.5) * self.n_current_steps])

        for param_group in self.optimizer.param_groups:
            param_group['lr'] = new_lr
        return new_lr

    def state_dict(self):
        ret = {
            'd_model': self.d_model,
            'n_warmup_steps': self.n_warmup_steps,
            'n_current_steps': self.n_current_steps,
            'delta': self.delta,
        }
        ret['optimizer'] = self.optimizer.state_dict()
        return ret

    def load_state_dict(self, state_dict):
        self.d_model = state_dict['d_model']
        self.n_warmup_steps = state_dict['n_warmup_steps']
        self.n_current_steps = state_dict['n_current_steps']
        self.delta = state_dict['delta']
        self.optimizer.load_state_dict(state_dict['optimizer'])

def main():
    # Training settings
    parser = argparse.ArgumentParser(description='SR_LA_F0_subband')
    # parser.add_argument('--phase', dest='phase', default='train', help='train, test')
    parser.add_argument("-o", "--out_fold", type=str, help="output folder", required=True, default='./models_4/')

    parser.add_argument('--batch-size', type=int, default=64, metavar='N',
                        help='input batch size for training (default: 16)')
    parser.add_argument('--test-batch-size', type=int, default=64, metavar='N',
                        help='input batch size for dev (default: 16)')
    parser.add_argument('--epochs', type=int, default=32, metavar='N',
                        help='number of epochs to train (default: 9)')
    parser.add_argument('--lr', type=float, default=0.0001, metavar='LR',
                        help='learning rate (default: 0.0001)')
    parser.add_argument('--warmup', type=float, default=1000, metavar='M')
    #parser.add_argument('--keep_prob', type=float, default=1.0)
    parser.add_argument('--no-cuda', action='store_true', default=False,
                        help='disables CUDA training')
    parser.add_argument('--dry-run', action='store_true', default=False,
                        help='quickly check a single pass')
    parser.add_argument('--seed', type=int, default=1, metavar='S',
                        help='random seed (default: 1)')
    parser.add_argument('--log-interval', type=int, default=100, metavar='N',
                        help='how many batches to wait before logging training status')
    parser.add_argument('--save-model', action='store_true', default=True,
                        help='For Saving the current Model')
    parser.add_argument('--feature_type', default='f0_subband')
    parser.add_argument("--gpu", type=str, help="GPU index", default="`0`")
    args = parser.parse_args()
    os.environ["CUDA_VISIBLE_DEVICES"] = args.gpu
    use_cuda = not args.no_cuda and torch.cuda.is_available()
    # use_cuda = torch.cuda.is_available()
    print("torch.cuda.is_available()", torch.cuda.is_available())

    torch.manual_seed(args.seed)

    device = torch.device("cuda:0" if use_cuda else "cpu")
    
    if not os.path.exists(args.out_fold):
        os.makedirs(args.out_fold)
    if not os.path.exists(os.path.join(args.out_fold, 'checkpoint')):
        os.makedirs(os.path.join(args.out_fold, 'checkpoint'))

    kwargs = {'batch_size': args.batch_size}
    if use_cuda:
        kwargs.update({'num_workers': 4,
                       'pin_memory': True,
                       'shuffle': True},
                     )

    
    train_data, train_label=load_data("train", train_protocol, mode="train")
    train_dataset=ASVDataSet(train_data, train_label, mode="train")
    train_dataloader=DataLoader(train_dataset, **kwargs)

    dev_data, dev_label=load_data("dev", dev_protocol, mode="train")
    dev_dataset=ASVDataSet(dev_data, dev_label, mode="train")
    dev_dataloader=DataLoader(dev_dataset, **kwargs)
    model = SR_LA_Res2Net(num_classes=2).to(device)
    #model.load_state_dict(torch.load("lcnn.pt"))
    optimizer = ScheduledOptim(optim.Adam(
        filter(lambda p: p.requires_grad, model.parameters()),
        betas=(0.9, 0.98), eps=1e-09, weight_decay=1e-4, amsgrad=True),
        args.warmup)
    loss=10
    ploss=1
    for epoch in range(1, args.epochs + 1):
        train(args, model, device, train_dataloader, optimizer, epoch)
        loss=test(model, device, dev_dataloader)

        if args.save_model:
            if loss<ploss:
                ploss=loss
                torch.save(model.state_dict(), os.path.join(args.out_fold, 'SR_LA_Res2Net.pt'))
                print("model saved")
    
        



if __name__ == '__main__':
    main()

